RationalizeRoots: Software Package for the Rationalization of Square Roots

The computation of Feynman integrals often involves square roots. One way to obtain a solution in terms of multiple polylogarithms is to rationalize these square roots by a suitable variable change. We present a program that can be used to find such transformations. After an introduction to the theoretical background, we explain in detail how to use the program in practice.

==> anc/ExamplesMaple.mpl <==

read "RationalizeRoots.mpl":

# Example from section 4.1
example_1 := RationalizeRoot(sqrt(1-x^2-y^2));

# Examples from section 4.2
example_2 := ParametrizePolynomial(u^2+x^2+y^2-1);

example_3 := ParametrizePolynomial(u^2-x-y-1);

example_4 := ParametrizePolynomial(u^2-x-y-1,Variables=[u,y]);

example_5 := ParametrizePolynomial(u^2+x^2+y^2-1,OutputVariables=[v,w]);

example_6 := ParametrizePolynomial(u^2+x^2-1,GeneralC=true);

example_7 := ParametrizePolynomial(u^2-x^3-x^2,GeneralT=true);

example_8 := RationalizeRoot(sqrt((1-x1-x2-x3)^2-4*x1*x2*x3));

example_9 := RationalizeRoot(sqrt((1-x1-x2-x3)^2-4*x1*x2*x3),ForceFDecomposition=true,FPolynomials=[x1,1-x1-x2-x3,x2*x3]);

example_10 := RationalizeRoot(sqrt((1-x1-x2-x3)^2-4*x1*x2*x3),ForceFDecomposition=true,FPolynomials=[1,1-x1-x2-x3,x1*x2*x3]);

# Example from section 2.4
example_11 := RationalizeRoot(sqrt(x^4+y^3));

# Examples from section 4.3
#
# rationalise simultaneously the roots sqrt(x+1) and sqrt(x+y+1)
# rationalise sqrt(x+y+1) first
example_12_1 := RationalizeRoot(sqrt(x+y+1),OutputVariables=[v,w]);
# second roots is now sqrt(x+1)=sqrt(v*(v+w))
example_12_2 := RationalizeRoot(sqrt(v*(v+w)));
# substitute
example_12_3 := normal(subs( op(1,example_12_2), example_12_1 ));

# rationalise simultaneously the roots sqrt(1-x^2) and sqrt(1-x^2-y^2)
example_13_1 := RationalizeRoot(sqrt(1-x^2-y^2),OutputVariables=[v,w]);
# express 1-x^2 in v,w, the denomiator is a square, we only need to rationalise the numerator
example_13_2 := RationalizeRoot(sqrt(numer(normal(subs(op(1,example_13_1),1-x^2)))));
# substitute
example_13_3 := normal(subs( op(1,example_13_2), example_13_1 ));

# Examples from section 4.4
#
# for example_14_1 the program does not find a rational parametrisation
example_14_1 := RationalizeRoot(sqrt( (x^4+x^4*y+x*y^2+x^2*y^2)/x^2 ));
# leaving out the factor 1/x^2 helps
example_14_2 := RationalizeRoot(sqrt( (x^4+x^4*y+x*y^2+x^2*y^2) ));

example_15_1 := RationalizeRoot(sqrt( (x^4+4*x^2*y^2+4)/4/x^2 ));
example_15_2 := RationalizeRoot(sqrt( (x^4+4*x^2*y^2+4) ));



==> anc/ExamplesMathematica.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     35126,       1042]
NotebookOptionsPosition[     29356,        923]
NotebookOutlinePosition[     29709,        939]
CellTagsIndexPosition[     29666,        936]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"directory", "=", "\"\<<your path here>\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", 
  RowBox[{"directory", "<>", "\"\<RationalizeRoots.m\>\""}], "]"}]}], "Input",\

 CellChangeTimes->{{3.760885041773945*^9, 3.7608850471397247`*^9}, {
   3.760894552609783*^9, 3.7608945530200443`*^9}, {3.760894717746687*^9, 
   3.7608947255285187`*^9}, {3.760896085325049*^9, 3.7608960864423943`*^9}, {
   3.760896203214861*^9, 3.760896208001122*^9}, {3.760897187236527*^9, 
   3.760897188215918*^9}, {3.760897265970989*^9, 3.760897268061492*^9}, {
   3.760897511435547*^9, 3.760897579623543*^9}, 3.760898092552544*^9, {
   3.760898708674061*^9, 3.760898766132427*^9}, {3.760899721572608*^9, 
   3.760899723017639*^9}, {3.762625058303822*^9, 3.7626250676664124`*^9}, {
   3.765913657662362*^9, 3.765913659677211*^9}, {3.7661407230654287`*^9, 
   3.766140770102379*^9}, {3.7661408114019003`*^9, 3.766140878487356*^9}, {
   3.766884447310618*^9, 3.766884487717618*^9}, {3.780634791109125*^9, 
   3.780634792213674*^9}, {3.780815173071331*^9, 3.780815175908844*^9}, {
   3.7808153997238407`*^9, 3.780815412363597*^9}, {3.780815580655567*^9, 
   3.780815622392981*^9}, {3.780817033235736*^9, 
   3.7808170508245564`*^9}},ExpressionUUID->"21084d55-8369-4b04-98fa-\
dc1da6528be0"],

Cell[CellGroupData[{

Cell["RationalizeRoot", "Section",
 CellChangeTimes->{{3.780634864284647*^9, 3.780634871673771*^9}, {
  3.7806349029445143`*^9, 
  3.780634909015019*^9}},ExpressionUUID->"612e4fd3-4f54-4bf1-a329-\
eed7f28d8130"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RationalizeRoot", "[", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"1", "-", 
    RowBox[{"x", "^", "2"}], "-", 
    RowBox[{"y", "^", "2"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.78063482823915*^9, 3.780634841742055*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"18e09d40-b6ee-41b3-91b0-fc47a07358fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"t", "[", "1", "]"}]}], 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"t", "[", "1", "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"t", "[", "2", "]"}], "2"]}]]}], ",", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox[
         RowBox[{"t", "[", "1", "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"t", "[", "2", "]"}], "2"]}], 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"t", "[", "1", "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"t", "[", "2", "]"}], "2"]}]]}]}]}], "}"}], "}"}]], "Output",\

 CellChangeTimes->{3.780818219642353*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"67c6485b-b149-4f0f-9603-e230abf7140f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["ParametrizePolynomial", "Section",
 CellChangeTimes->{{3.780634864284647*^9, 3.780634871673771*^9}, {
  3.7806349029445143`*^9, 
  3.7806349366018753`*^9}},ExpressionUUID->"d46a96d9-50b8-49f6-9912-\
b7e158787249"],

Cell[CellGroupData[{

Cell["Basic Functionality", "Subsection",
 CellChangeTimes->{{3.780635005546254*^9, 
  3.780635011718108*^9}},ExpressionUUID->"0181a549-bd11-43a0-a452-\
5ddad54c77b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametrizePolynomial", "[", 
  RowBox[{
   RowBox[{"u", "^", "2"}], "+", 
   RowBox[{"x", "^", "2"}], "+", 
   RowBox[{"y", "^", "2"}], "-", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.7806349437176533`*^9, 3.7806349686689167`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"6e7a47d3-ca6e-4228-b7e6-7f7fae502086"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"u", "\[Rule]", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"t", "[", "1", "]"}], " ", 
       RowBox[{"t", "[", "2", "]"}]}], 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"t", "[", "1", "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"t", "[", "2", "]"}], "2"]}]]}], ",", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"t", "[", "1", "]"}]}], 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"t", "[", "1", "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"t", "[", "2", "]"}], "2"]}]]}], ",", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox[
         RowBox[{"t", "[", "1", "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"t", "[", "2", "]"}], "2"]}], 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"t", "[", "1", "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"t", "[", "2", "]"}], "2"]}]]}]}]}], "}"}], "}"}]], "Output",\

 CellChangeTimes->{3.780818222569149*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"b31c6d03-484c-438f-ac17-2fa093779775"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Variables", "Subsection",
 CellChangeTimes->{{3.780635005546254*^9, 
  3.78063502784051*^9}},ExpressionUUID->"c48abde4-228f-4d60-b1a1-\
e5aa693f737b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametrizePolynomial", "[", 
  RowBox[{
   RowBox[{"u", "^", "2"}], "-", "x", "-", "y", "-", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.780635044282344*^9, 3.780635054672153*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"d14e1c14-36af-4e8f-9e49-9919c3bc2bd2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"u", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"t", "[", "1", "]"}]}], 
       RowBox[{"t", "[", "2", "]"}]]}]}], ",", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"t", "[", "1", "]"}]}], 
       SuperscriptBox[
        RowBox[{"t", "[", "2", "]"}], "2"]]}]}], ",", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"t", "[", "1", "]"}]}], "-", 
        SuperscriptBox[
         RowBox[{"t", "[", "1", "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"t", "[", "2", "]"}], "2"]}], 
       SuperscriptBox[
        RowBox[{"t", "[", "2", "]"}], "2"]]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.780818226340618*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"83fa8c11-a91d-464c-8c83-db2cd5ea527f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametrizePolynomial", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"u", "^", "2"}], "-", "x", "-", "y", "-", "1"}], ",", 
   RowBox[{"Variables", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"u", ",", "y"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.780635044282344*^9, 3.780635054672153*^9}, {
  3.780635294447023*^9, 3.780635300877193*^9}, {3.780815980078829*^9, 
  3.780815981349802*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"9dc3705d-1724-416a-8c89-383cbdf0044d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"u", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}], " ", 
      RowBox[{"t", "[", "1", "]"}]}]}], ",", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "x", "+", 
      SuperscriptBox[
       RowBox[{"t", "[", "1", "]"}], "2"], "+", 
      RowBox[{"2", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"t", "[", "1", "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"t", "[", "1", "]"}], "2"]}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.780818228824539*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"5289af7f-8bbc-4e3e-8b2c-9ce5bc227854"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["OutputVariables", "Subsection",
 CellChangeTimes->{{3.780635005546254*^9, 3.78063502784051*^9}, {
  3.7806354108496227`*^9, 
  3.780635411971231*^9}},ExpressionUUID->"e9670214-d5ca-4df1-8780-\
40b105a4033f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametrizePolynomial", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"u", "^", "2"}], "+", 
    RowBox[{"x", "^", "2"}], "+", 
    RowBox[{"y", "^", "2"}], "-", "1"}], ",", 
   RowBox[{"OutputVariables", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"v", ",", "w"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7806354212916603`*^9, 3.7806354479035473`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"6aeb3a10-a973-4457-9f44-ff4ef7224120"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"u", "\[Rule]", 
     FractionBox[
      RowBox[{"2", " ", "v", " ", "w"}], 
      RowBox[{"1", "+", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["w", "2"]}]]}], ",", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{"2", " ", "v"}], 
      RowBox[{"1", "+", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["w", "2"]}]]}], ",", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["v", "2"], "+", 
        SuperscriptBox["w", "2"]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["v", "2"], "+", 
        SuperscriptBox["w", "2"]}]]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.780635448812029*^9, 3.780673875338052*^9, 
  3.780816010906207*^9, 3.7808182322651987`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"e1d80b5b-24e0-4756-a535-22bed7dd34be"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["GeneralC", "Subsection",
 CellChangeTimes->{{3.780635005546254*^9, 3.78063502784051*^9}, {
  3.7806354108496227`*^9, 3.780635411971231*^9}, {3.7806356019091063`*^9, 
  3.7806356174267*^9}},ExpressionUUID->"61d76c4c-c930-4be6-a6cc-23520e81aa94"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametrizePolynomial", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"u", "^", "2"}], "+", 
    RowBox[{"x", "^", "2"}], "-", "1"}], ",", 
   RowBox[{"GeneralC", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.78063562431399*^9, 3.7806356392930117`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"ec58a971-9092-47ab-801d-6658a016d1c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"u", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"C", "[", "2", "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"C", "[", "1", "]"}], " ", 
         RowBox[{"t", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"C", "[", "2", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"t", "[", "1", "]"}], "2"]}]}], 
       RowBox[{
        RowBox[{"C", "[", "1", "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"C", "[", "2", "]"}], " ", 
         RowBox[{"t", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"C", "[", "1", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"t", "[", "1", "]"}], "2"]}]}]]}]}], ",", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"C", "[", "1", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"C", "[", "2", "]"}], "2"]}]], "-", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"C", "[", "1", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"C", "[", "2", "]"}], "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"t", "[", "1", "]"}], "2"]}]}], 
       RowBox[{
        RowBox[{"C", "[", "1", "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"C", "[", "2", "]"}], " ", 
         RowBox[{"t", "[", "1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"C", "[", "1", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"t", "[", "1", "]"}], "2"]}]}]]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.780818234391624*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"2b8a3a36-2abe-4967-a899-18f0eac467a5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["GeneralT", "Subsection",
 CellChangeTimes->{{3.780635005546254*^9, 3.78063502784051*^9}, {
  3.7806354108496227`*^9, 3.780635411971231*^9}, {3.7806356019091063`*^9, 
  3.7806356174267*^9}, {3.780635963473998*^9, 
  3.780635964563785*^9}},ExpressionUUID->"057375f6-d58d-4ea6-bb5c-\
01fe2afbd589"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametrizePolynomial", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"u", "^", "2"}], "-", 
    RowBox[{"x", "^", "3"}], "-", 
    RowBox[{"x", "^", "2"}]}], ",", 
   RowBox[{"GeneralT", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.78063597216707*^9, 3.780635986395815*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"5ecc56b1-8f1f-45ce-bad3-d15448b4e5bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"u", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"t", "[", "1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"t", "[", "0", "]"}]}], "+", 
         RowBox[{"t", "[", "1", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t", "[", "0", "]"}], "+", 
         RowBox[{"t", "[", "1", "]"}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"t", "[", "0", "]"}], "3"]]}], ",", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"t", "[", "0", "]"}]}], "+", 
         RowBox[{"t", "[", "1", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t", "[", "0", "]"}], "+", 
         RowBox[{"t", "[", "1", "]"}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"t", "[", "0", "]"}], "2"]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.780818236778618*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"5f118912-9d93-4f0c-b484-a6f60155ce1c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Simultaneous Rationalization of Multiple Square Roots", "Section",
 CellChangeTimes->{{3.780634864284647*^9, 3.780634871673771*^9}, {
  3.7806349029445143`*^9, 3.7806349366018753`*^9}, {3.780636087879346*^9, 
  3.7806361000620203`*^9}},ExpressionUUID->"30c57580-79c9-4086-9678-\
4fa66ddef29d"],

Cell[CellGroupData[{

Cell["A Simple Example", "Subsection",
 CellChangeTimes->{{3.780635005546254*^9, 3.780635011718108*^9}, {
  3.78063610960402*^9, 
  3.780636117584538*^9}},ExpressionUUID->"ab03859c-e70b-4d6d-a897-\
98027f9bb44d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametrizePolynomial", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"u", "^", "2"}], "-", "x", "-", "y", "-", "1"}], ",", 
   RowBox[{"OutputVariables", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"v", ",", "w"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.780636123490959*^9, 3.780636125717037*^9}, {
   3.7806361748408203`*^9, 3.7806361967601233`*^9}, 3.780636291719399*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"7fbb37e8-68df-4927-9e25-fc98c48be98b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"u", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "-", "v"}], "w"]}]}], ",", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "-", "v"}], 
       SuperscriptBox["w", "2"]]}]}], ",", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "v"}], "-", 
        SuperscriptBox["v", "2"], "+", 
        SuperscriptBox["w", "2"]}], 
       SuperscriptBox["w", "2"]]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.780818240180678*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"71acb6b2-4977-4bdb-9977-c8ce3bd73c2e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametrizePolynomial", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "^", "2"}], 
    RowBox[{"w", "^", "2"}]}], "-", "1", "-", "v", "-", 
   RowBox[{"w", "^", "2"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.780675041667818*^9, 3.7806750555788116`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"b17d7238-ce84-4efc-8706-c83f875ac594"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"t", "[", "1", "]"}], "4"], "-", 
        SuperscriptBox[
         RowBox[{"t", "[", "2", "]"}], "2"], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"t", "[", "1", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"t", "[", "2", "]"}], "2"]}]}], 
       SuperscriptBox[
        RowBox[{"t", "[", "1", "]"}], "4"]]}]}], ",", 
    RowBox[{"w", "\[Rule]", 
     FractionBox[
      RowBox[{"t", "[", "2", "]"}], 
      RowBox[{"t", "[", "1", "]"}]]}], ",", 
    RowBox[{"r", "\[Rule]", 
     FractionBox["1", 
      RowBox[{"t", "[", "1", "]"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.7808182426950703`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"69efd5ec-2a23-4895-bfe3-35383951d4cb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rationalization via Variables Option", "Subsection",
 CellChangeTimes->{{3.780635005546254*^9, 3.780635011718108*^9}, {
  3.78063610960402*^9, 3.780636117584538*^9}, {3.7806752976010933`*^9, 
  3.7806753078129177`*^9}},ExpressionUUID->"51571372-4a3a-4865-acf3-\
904553818679"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametrizePolynomial", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"u", "^", "2"}], "+", 
    RowBox[{"x", "^", "2"}], "+", 
    RowBox[{"y", "^", "2"}], "-", "1"}], ",", 
   RowBox[{"OutputVariables", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"v", ",", "w"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.780675317398047*^9, 3.7806753363082447`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"bf3e17c8-5405-4934-8a0a-a9e2ec101a99"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"u", "\[Rule]", 
     FractionBox[
      RowBox[{"2", " ", "v", " ", "w"}], 
      RowBox[{"1", "+", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["w", "2"]}]]}], ",", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{"2", " ", "v"}], 
      RowBox[{"1", "+", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["w", "2"]}]]}], ",", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["v", "2"], "+", 
        SuperscriptBox["w", "2"]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["v", "2"], "+", 
        SuperscriptBox["w", "2"]}]]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.780818246018759*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"b7c2a4b3-8893-43a0-8704-6a0005b39d6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametrizePolynomial", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "^", "2"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["w", "2"]}], ")"}], "^", "2"}]}], "+", 
   RowBox[{"4", 
    RowBox[{"v", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["v", "2"], "+", 
      SuperscriptBox["w", "2"]}], ")"}], "^", "2"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.780675457545784*^9, {3.780675498349277*^9, 3.780675550961424*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"c9b4151f-f228-4ae2-88c1-fc86204224e0"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.780818247795738*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"4fded50c-b7a2-4b75-a5f5-b01dd8e2e175"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametrizePolynomial", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"u", "^", "2"}], "+", 
    RowBox[{"x", "^", "2"}], "+", 
    RowBox[{"y", "^", "2"}], "-", "1"}], ",", 
   RowBox[{"Variables", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"u", ",", "y"}], "}"}]}], ",", 
   RowBox[{"OutputVariables", "\[Rule]", 
    RowBox[{"{", "w", "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.780675837444854*^9, 3.7806758799631433`*^9}, 
   3.780816362567726*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"da98461f-035c-4081-ae65-9e866e623a83"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"u", "\[Rule]", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "w"}], "+", 
         RowBox[{"w", " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["w", "2"], "+", 
       RowBox[{
        SuperscriptBox["w", "2"], " ", 
        SuperscriptBox["x", "2"]}]}]]}], ",", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["x", "2"]}]]}], "+", 
        RowBox[{
         SuperscriptBox["w", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["x", "2"]}]]}], "-", 
        RowBox[{
         SuperscriptBox["w", "2"], " ", 
         SuperscriptBox["x", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["x", "2"]}]]}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        SuperscriptBox["w", "2"], "+", 
        RowBox[{
         SuperscriptBox["w", "2"], " ", 
         SuperscriptBox["x", "2"]}]}]]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.780818251056752*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"66e597ee-20ef-41f6-820e-7def1bb8c93b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["On the Role of Perfect Squares", "Subsection",
 CellChangeTimes->{{3.780635005546254*^9, 3.780635011718108*^9}, {
  3.78063610960402*^9, 3.780636117584538*^9}, {3.7806752976010933`*^9, 
  3.7806753078129177`*^9}, {3.7806761186765003`*^9, 
  3.78067613729832*^9}},ExpressionUUID->"c28543cc-fc78-426f-95b1-\
ed332829cc8b"],

Cell[CellGroupData[{

Cell["\<\
Leaving out a perfect square can make the rationalization procedure easier\
\>", "Subsubsection",
 CellChangeTimes->{{3.780816521339308*^9, 
  3.7808165434426737`*^9}},ExpressionUUID->"c8862d40-297e-4868-ad74-\
aae2827c35b3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametrizePolynomial", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"u", "^", "2"}], 
    RowBox[{"x", "^", "2"}]}], "-", 
   RowBox[{"x", "^", "4"}], "-", 
   RowBox[{
    RowBox[{"x", "^", "4"}], "y"}], "-", 
   RowBox[{"x", " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"x", "^", "2"}], 
    RowBox[{"y", "^", "2"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7806761424916563`*^9, 3.780676174560171*^9}, {
  3.78067636264115*^9, 3.780676364788851*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"52041585-0191-4dff-aeea-1506b59b7803"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.780818260207004*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"6a18b570-0560-41f5-adc0-d7607a4577dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametrizePolynomial", "[", 
  RowBox[{
   RowBox[{"u", "^", "2"}], "-", 
   RowBox[{"x", "^", "4"}], "-", 
   RowBox[{
    RowBox[{"x", "^", "4"}], "y"}], "-", 
   RowBox[{"x", " ", 
    RowBox[{"y", "^", "2"}]}], "-", 
   RowBox[{
    RowBox[{"x", "^", "2"}], 
    RowBox[{"y", "^", "2"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7806761424916563`*^9, 3.780676174560171*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"6a019799-5b99-410f-87d2-41e43231a525"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"u", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"t", "[", "1", "]"}], "+", 
        RowBox[{"t", "[", "2", "]"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"t", "[", "1", "]"}], "2"], " ", 
         RowBox[{"t", "[", "2", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"t", "[", "2", "]"}], "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"t", "[", "2", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox[
           RowBox[{"t", "[", "1", "]"}], "2"], "+", 
          RowBox[{"t", "[", "2", "]"}]}], ")"}]}]]}]}], ",", 
    RowBox[{"x", "\[Rule]", 
     FractionBox["1", 
      RowBox[{"t", "[", "2", "]"}]]}], ",", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"t", "[", "1", "]"}], " ", 
         RowBox[{"t", "[", "2", "]"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"t", "[", "1", "]"}], "2"], "-", 
          RowBox[{"t", "[", "2", "]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"t", "[", "2", "]"}], "2"]}]]}]}]}], "}"}], "}"}]], "Output",\

 CellChangeTimes->{3.780818264250072*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"2532f873-a0dc-4864-acf5-78b2acd22899"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Leaving out a perfect square can make the rationalization procedure harder\
\>", "Subsubsection",
 CellChangeTimes->{{3.780816578541786*^9, 
  3.780816581462008*^9}},ExpressionUUID->"da87e310-162e-4c97-b54b-\
40d5045e81c7"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Use", " ", "internal", " ", "routine", " ", "\"\<FindPoints\>\"", " ", 
     "to", " ", "search", " ", "for", " ", "d"}], "-", "1", "-", 
    RowBox[{
     RowBox[{"points", ".", " ", "Consider"}], " ", "the", " ", "projective", 
     " ", "closure", " ", "by", " ", "specifying", " ", "\"\<z\>\"", " ", 
     "as", " ", "the", " ", "homogenizing", " ", 
     RowBox[{"variable", ".", " ", "Leaving"}], " ", "out", " ", "the", " ", 
     "perfect", " ", "square"}]}], ",", " ", 
   RowBox[{
    RowBox[{"no", " ", "d"}], "-", "1", "-", 
    RowBox[{"points", " ", "are", " ", 
     RowBox[{"found", "."}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.780816671538232*^9, 3.780816814440514*^9}, {
  3.780816859168087*^9, 
  3.780816871206703*^9}},ExpressionUUID->"8b965650-76a9-4d06-85d1-\
698306abf8fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindPoints", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"u", "^", "2"}], "-", 
    RowBox[{"x", "^", "4"}], "-", 
    RowBox[{"4", 
     RowBox[{"x", "^", "2"}], 
     RowBox[{"y", "^", "2"}]}], "-", "4"}], ",", "z"}], "]"}]], "Input",
 CellChangeTimes->{{3.780676213475089*^9, 3.780676249225506*^9}, {
  3.780676289885898*^9, 3.780676292575378*^9}, {3.7806763777020197`*^9, 
  3.780676387741074*^9}, {3.780816594703583*^9, 3.780816601297735*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"b123a75c-c5a3-4c39-9a82-8b22409e7950"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.7808182745968313`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"07c4d4af-8720-4ab2-950c-ec42ff244491"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "If", " ", "we", " ", "include", " ", "the", " ", "original", " ", 
    "perfect", " ", "square"}], ",", " ", 
   RowBox[{
   "the", " ", "associated", " ", "hypersurface", " ", "has", " ", "two", " ",
     "points", " ", "at", " ", "infinity"}], ",", " ", 
   RowBox[{
    RowBox[{"namely", " ", "[", 
     RowBox[{"1", ":", "0", ":", 
      RowBox[{"-", "1"}], ":", "0"}], "]"}], " ", 
    RowBox[{"and", " ", "[", 
     RowBox[{"1", ":", "0", ":", "1", ":", "0"}], "]"}]}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.780816843269327*^9, 3.7808168442524233`*^9}, {
  3.780816898220026*^9, 
  3.780816996530308*^9}},ExpressionUUID->"db1e47f2-a1b2-4749-8749-\
c5b325a4cda5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindPoints", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"4", 
     RowBox[{"u", "^", "2"}], 
     RowBox[{"x", "^", "2"}]}], "-", 
    RowBox[{"x", "^", "4"}], "-", 
    RowBox[{"4", 
     RowBox[{"x", "^", "2"}], 
     RowBox[{"y", "^", "2"}]}], "-", "4"}], ",", "z"}], "]"}]], "Input",
 CellChangeTimes->{{3.7806768196316633`*^9, 3.780676851063219*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"05bcad1f-502b-4483-b476-a794d9c22521"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u", "\[Rule]", 
      RowBox[{"C", "[", "1", "]"}]}], ",", 
     RowBox[{"x", "\[Rule]", "0"}], ",", 
     RowBox[{"y", "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"C", "[", "1", "]"}]}]}], ",", 
     RowBox[{"z", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u", "\[Rule]", 
      RowBox[{"C", "[", "1", "]"}]}], ",", 
     RowBox[{"x", "\[Rule]", "0"}], ",", 
     RowBox[{"y", "\[Rule]", 
      RowBox[{"C", "[", "1", "]"}]}], ",", 
     RowBox[{"z", "\[Rule]", "0"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.78081827779278*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"aa0c63f5-1455-4cb9-9559-587b558b4af0"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 855},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1312, 22, 52, "Input",ExpressionUUID->"21084d55-8369-4b04-98fa-dc1da6528be0"],
Cell[CellGroupData[{
Cell[1895, 46, 211, 4, 67, "Section",ExpressionUUID->"612e4fd3-4f54-4bf1-a329-eed7f28d8130"],
Cell[CellGroupData[{
Cell[2131, 54, 327, 7, 30, "Input",ExpressionUUID->"18e09d40-b6ee-41b3-91b0-fc47a07358fb"],
Cell[2461, 63, 911, 28, 57, "Output",ExpressionUUID->"67c6485b-b149-4f0f-9603-e230abf7140f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3421, 97, 219, 4, 67, "Section",ExpressionUUID->"d46a96d9-50b8-49f6-9912-b7e158787249"],
Cell[CellGroupData[{
Cell[3665, 105, 167, 3, 54, "Subsection",ExpressionUUID->"0181a549-bd11-43a0-a452-5ddad54c77b2"],
Cell[CellGroupData[{
Cell[3857, 112, 338, 7, 30, "Input",ExpressionUUID->"6e7a47d3-ca6e-4228-b7e6-7f7fae502086"],
Cell[4198, 121, 1242, 38, 57, "Output",ExpressionUUID->"b31c6d03-484c-438f-ac17-2fa093779775"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5489, 165, 156, 3, 54, "Subsection",ExpressionUUID->"c48abde4-228f-4d60-b1a1-e5aa693f737b"],
Cell[CellGroupData[{
Cell[5670, 172, 286, 5, 30, "Input",ExpressionUUID->"d14e1c14-36af-4e8f-9e49-9919c3bc2bd2"],
Cell[5959, 179, 1017, 32, 57, "Output",ExpressionUUID->"83fa8c11-a91d-464c-8c83-db2cd5ea527f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7013, 216, 498, 11, 30, "Input",ExpressionUUID->"9dc3705d-1724-416a-8c89-383cbdf0044d"],
Cell[7514, 229, 751, 22, 37, "Output",ExpressionUUID->"5289af7f-8bbc-4e3e-8b2c-9ce5bc227854"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8314, 257, 213, 4, 54, "Subsection",ExpressionUUID->"e9670214-d5ca-4df1-8780-40b105a4033f"],
Cell[CellGroupData[{
Cell[8552, 265, 460, 11, 30, "Input",ExpressionUUID->"6aeb3a10-a973-4457-9f44-ff4ef7224120"],
Cell[9015, 278, 936, 27, 54, "Output",ExpressionUUID->"e1d80b5b-24e0-4756-a535-22bed7dd34be"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10000, 311, 250, 3, 54, "Subsection",ExpressionUUID->"61d76c4c-c930-4be6-a6cc-23520e81aa94"],
Cell[CellGroupData[{
Cell[10275, 318, 367, 8, 30, "Input",ExpressionUUID->"ec58a971-9092-47ab-801d-6658a016d1c5"],
Cell[10645, 328, 1813, 55, 64, "Output",ExpressionUUID->"2b8a3a36-2abe-4967-a899-18f0eac467a5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[12507, 389, 301, 5, 54, "Subsection",ExpressionUUID->"057375f6-d58d-4ea6-bb5c-01fe2afbd589"],
Cell[CellGroupData[{
Cell[12833, 398, 390, 9, 30, "Input",ExpressionUUID->"5ecc56b1-8f1f-45ce-bad3-d15448b4e5bf"],
Cell[13226, 409, 1107, 34, 54, "Output",ExpressionUUID->"5f118912-9d93-4f0c-b484-a6f60155ce1c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14394, 450, 299, 4, 67, "Section",ExpressionUUID->"30c57580-79c9-4086-9678-4fa66ddef29d"],
Cell[CellGroupData[{
Cell[14718, 458, 212, 4, 54, "Subsection",ExpressionUUID->"ab03859c-e70b-4d6d-a897-98027f9bb44d"],
Cell[CellGroupData[{
Cell[14955, 466, 482, 10, 30, "Input",ExpressionUUID->"7fbb37e8-68df-4927-9e25-fc98c48be98b"],
Cell[15440, 478, 743, 24, 54, "Output",ExpressionUUID->"71acb6b2-4977-4bdb-9977-c8ce3bd73c2e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16220, 507, 357, 8, 30, "Input",ExpressionUUID->"b17d7238-ce84-4efc-8706-c83f875ac594"],
Cell[16580, 517, 907, 27, 57, "Output",ExpressionUUID->"69efd5ec-2a23-4895-bfe3-35383951d4cb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[17536, 550, 282, 4, 54, "Subsection",ExpressionUUID->"51571372-4a3a-4865-acf3-904553818679"],
Cell[CellGroupData[{
Cell[17843, 558, 458, 11, 30, "Input",ExpressionUUID->"bf3e17c8-5405-4934-8a0a-a9e2ec101a99"],
Cell[18304, 571, 865, 26, 54, "Output",ExpressionUUID->"b7c2a4b3-8893-43a0-8704-6a0005b39d6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19206, 602, 652, 19, 33, "Input",ExpressionUUID->"c9b4151f-f228-4ae2-88c1-fc86204224e0"],
Cell[19861, 623, 166, 3, 34, "Output",ExpressionUUID->"4fded50c-b7a2-4b75-a5f5-b01dd8e2e175"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20064, 631, 557, 14, 30, "Input",ExpressionUUID->"da98461f-035c-4081-ae65-9e866e623a83"],
Cell[20624, 647, 1353, 44, 61, "Output",ExpressionUUID->"66e597ee-20ef-41f6-820e-7def1bb8c93b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22026, 697, 326, 5, 54, "Subsection",ExpressionUUID->"c28543cc-fc78-426f-95b1-ed332829cc8b"],
Cell[CellGroupData[{
Cell[22377, 706, 235, 5, 45, "Subsubsection",ExpressionUUID->"c8862d40-297e-4868-ad74-aae2827c35b3"],
Cell[CellGroupData[{
Cell[22637, 715, 577, 16, 30, "Input",ExpressionUUID->"52041585-0191-4dff-aeea-1506b59b7803"],
Cell[23217, 733, 166, 3, 34, "Output",ExpressionUUID->"6a18b570-0560-41f5-adc0-d7607a4577dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23420, 741, 484, 13, 30, "Input",ExpressionUUID->"6a019799-5b99-410f-87d2-41e43231a525"],
Cell[23907, 756, 1504, 46, 60, "Output",ExpressionUUID->"2532f873-a0dc-4864-acf5-78b2acd22899"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25460, 808, 233, 5, 45, "Subsubsection",ExpressionUUID->"da87e310-162e-4c97-b54b-40d5045e81c7"],
Cell[25696, 815, 885, 20, 73, "Input",ExpressionUUID->"8b965650-76a9-4d06-85d1-698306abf8fe"],
Cell[CellGroupData[{
Cell[26606, 839, 548, 12, 30, "Input",ExpressionUUID->"b123a75c-c5a3-4c39-9a82-8b22409e7950"],
Cell[27157, 853, 168, 3, 34, "Output",ExpressionUUID->"07c4d4af-8720-4ab2-950c-ec42ff244491"]
}, Open  ]],
Cell[27340, 859, 742, 19, 30, "Input",ExpressionUUID->"db1e47f2-a1b2-4749-8749-c5b325a4cda5"],
Cell[CellGroupData[{
Cell[28107, 882, 456, 12, 30, "Input",ExpressionUUID->"05bcad1f-502b-4483-b476-a794d9c22521"],
Cell[28566, 896, 738, 21, 34, "Output",ExpressionUUID->"aa0c63f5-1455-4cb9-9559-587b558b4af0"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/RationalizeRoots.m <==
(* ::Package:: *)

BeginPackage["RationalizeRoots`"];
RationalizeRoot::usage="\"RationalizeRoot\" takes a the n-th root of a rational expression as input, possibly muliplied
by another rational expression and returns rational parametrizations if found.";

FindPoints::usage="Find all singular points on the hypersurface \"poly\[Equal]0\" with multiplicity \"deg-1\". 
The points may depend on free parameters C[1],...,C[n].";

ParametrizePolynomial::usage="\"ParametrizePolynomial\" takes a polynomial in n variables and returns a rational parametrization in terms of n-1 variables.
It automatically searches for a singular point of mulitplicity d-1 (where d is the degree of the polynomial) in the procective closure of the space.
If no such point is found it searches for all possible decomposisions in F1, F2, F3, such that u=Sqrt[F2^2-4*F1*F3] and uses the theorem in the appendix 
of arxiv:809.10983 to rationalize F1+F2+F3. 
Setting Variables\[Rule]{...} the list of actual variables can be specified. All other variables will the be treated as parameters that do not need to be rationized.
As an output a list of solutions is provided. By default only one solution is provided. Setting the options AllCharts, AllPoints and/or AllFDecomposition to 
	true, several solutions will be provides. The solution may contains free parameters (C[1], C[2],...). By default they are set to simple values, 
but setting GeneralC to True the solution will leave them open.
Setting GeneralT to true, the solution will depend on n instead of n-1 variables where one variable must be set to some value (usually one)";

ProjectiveClosure::usage="Turns poly into a polynomial of homogenous degree with the variables of poly and pvar";

RationalParametrization::usage;
GeneralC::usage;
GeneralT::usage;
AllPoints::usage;
AllCharts::usage;
MultipleSolutions::usage;
RationalizeFDecomposition::usage;
FindFDecomposition::usage;
TryFDecomposition::usage;
AllFDecompositions::usage;
ForceFDecomposition::usage;
FPolynomials::usage;
OutputVariables::usage;
ParamT::usage;
RootOutput::usage;


Begin["`Private`"]


DebugMode=False;
DebugPrint[expr_]:=If[DebugMode,Print[expr],Null];


(*Turns the affine polynomial "poly" into a homogenous polynomial with the additional variable "pvar"*)
Options[ProjectiveClosure]={Variables->Null};
ProjectiveClosure::argx="ProjectiveClosure called with 1 argument. 2 or 3 arguments expected.";
ProjectiveClosure[a_]:=Message[ProjectiveClosure::argx];
ProjectiveClosure[poly_, pvar_,OptionsPattern[]]:=Module[{vs,deg,w},
	vs=If[OptionValue[Variables]===Null,Variables[poly],OptionValue[Variables]];
	deg=Exponent[poly/.MapThread[Rule,{vs,w vs}],w];
	pvar^deg (poly/.MapThread[Rule,{vs,vs/pvar}])//Expand
]


(*Find all singular points on the hypersurface "poly\[Equal]0" with multiplicity "deg-1". If
poly is a projective polynomial the trivial solution x1=0,...,xn=0 must be excluded. The points may
depend on free parameters C[1],...,C[n].*)
Options[FindPoints]={Variables->Null};
FindPoints[poly_,OptionsPattern[]]:=Module[{deg,deriv,w,vs,sol,points,free},
	vs=If[OptionValue[Variables]===Null,Variables[poly],OptionValue[Variables]];
	deg=Exponent[poly/.MapThread[Rule,{vs,w vs}],w];
	deriv=Prepend[Table[D[poly,{vs,i}],{i,deg-1}],poly];
	sol=Quiet[Solve[deriv[[1;;-2]]==0,vs]];
	(*Delete solutions, where next derivative vanishes*)
	sol=DeleteCases[sol,a_/;Factor[deriv[[-1]]/.a]==(0*deriv[[-1]])];
	If[Length[sol]==0,Return[{}]];
	(*sol=DeleteCases[sol,a_/;a[[All,2]]==ConstantArray[0,Length[vs]]];*)
	points=vs/.sol;
	Table[free=Intersection[vs,Variables[points[[i]]]];MapThread[Rule,{vs,points[[i]]/.MapThread[Rule,{free,C/@Range[Length[free]]}]}],{i,Length[points]}]
]


FindPoints[poly_,z_,OptionsPattern[]]:=Module[{vs},
	vs=If[OptionValue[Variables]===Null,Union[Variables[poly],{z}],Union[OptionValue[Variables],{z}]];
	FindPoints[ProjectiveClosure[poly,z],Variables->vs]
]


RationalParametrization::OutputVariables="OutputVariables must either be a list of the same length as the number of input variables or a symbol. Now using t or ParamT as output variable."
RationalParametrization::VariableConflict="OutputVariables must not have same values as the input variables, which are specified by 'point'"
Options[RationalParametrization]={OutputVariables->Null};
RationalParametrization[ppoly_,point_,cvar_,OptionsPattern[]]:=Module[{p,wpoly,affineshifted,vs,w,we,cl,fnum,fden,out,tfree,outv},
	(*Assign output variables. OutputVariables can be a list of variables or a symbol (say "s"). In the latter case the output variables are {s[1], s[2], ...}.
	If the specifaction is wrong, a warning is displayed and the default choice is used. The default choice is {t[1],t[2],...} if 
	none of them are already defined by the use and otherwise {ParamT[1],ParamT[2],...}*)
	(*The output variables must not be the same as the input variables for RationalParametrization[]. Note that for ParametrizePolynomial[] and RationalizeRoot[] they may be the same*)	
	out=Null;
	tfree=And@@Table[ToString[Global`t[i]]===("t["<>ToString[i]<>"]"),{i,Length[point]}];
	If[OptionValue[OutputVariables]===Null,out=ParamT/@Range[Length[point]-1]/.If[tfree,ParamT->Global`t,{}]
		,
		If[Head[OptionValue[OutputVariables]]===Symbol,
			out=OptionValue[OutputVariables]/@Range[Length[point]-1],
			If[Head[OptionValue[OutputVariables]]===List&&Length[OptionValue[OutputVariables]]==Length[point]-1,out=OptionValue[OutputVariables]]
		]
	];
	If[out===Null,Message[RationalParametrization::OutputVariables]; out=ParamT/@Range[Length[point]-1]/.If[tfree,ParamT->Global`t,{}]];	

	If[Length[Intersection[out,point[[All,1]]]]>0,Message[RationalParametrization::VariableConflict];Return[False]];
	If[(cvar/.point)===0,Print[cvar," must not be zero"];Abort[],p=MapThread[Rule,{point[[All,1]],point[[All,2]]/(cvar/.point)}]];
	If[wpoly=(ppoly/.MapThread[Rule,{point[[All,1]],w point[[All,1]]}]);(Factor[wpoly]/.w^(Exponent[wpoly,w]):>0)=!=0,
		Print["Internal error. Polynomial must be of homogenous degree in all variables"];Abort[];];

	affineshifted=Expand[ppoly/.cvar->1/.MapThread[Rule,{p[[All,1]],p[[All,1]]+p[[All,2]]}]];
	vs=DeleteCases[point[[All,1]],cvar];
	we=affineshifted/.MapThread[Rule,{vs,w vs}];
	cl=CoefficientList[we,w]//Factor;
	If[cl[[1;;-3]]=!=ConstantArray[0,Length[cl]-2],Print["Degree of singularity too small"];Abort[]];
	{fnum,fden}=cl[[{-2,-1}]]//Expand;
	(*t=Global`t;*)
	(vs/cvar)==Factor[((out)*(-fnum/fden/.MapThread[Rule,{vs,out}])+(vs/.p))]
]


MyCollect[expr_, vars_, func_] := Module[{Ruler},
	FromCoefficientRules[CoefficientRules[expr, vars]/.Rule->Ruler/.Ruler[a_,b_]:>Rule[a,func[b]], vars]
]


SumToList[term_] := If[Head[term] === Plus, List @@ term, {term}] 
ProductToList[term_] := If[Head[term] === Times, List @@ term, {term}]


(*
**This function takes a polynomial in n variables and returns a rational parametrization in terms of n-1 variables
**It automatically searches for a singular point of mulitplicity d-2 (where d is the degree of the polynomial) in the procective closure of the space
**If no such point is found it searches for all possible decomposisions in F1, F2, F3, such that u=Sqrt[F2^2-4*F1*F3] and uses the theorem in the appendix to
	rationalize F1+F2+F3. 
**Setting Variables\[Rule]{...} the list of actual variables can be specified. All other variables will the be treated as parameters that do not need to be rationized
**As an output a list of solutions is provided. By default only one solution is provided. Setting the options AllCharts, AllPoints and/or AllFDecomposition to 
	true, several solutions will be provided
**Sometimes the solution contains free parameters (C[1], C[2],...). By default they are set to simple values, but setting GeneralC to True the solution will leave them open
**Setting GeneralT to true, the solution will depend on n instead of n-1 variables where one variable must be set to some value (usually one)
*)
Options[ParametrizePolynomial]={Variables->Null,GeneralC->False,GeneralT->False,AllCharts->False,AllPoints->False,TryFDecomposition->True,
	AllFDecompositions->False, OutputVariables->Null, MultipleSolutions->False,ForceFDecomposition->False,FPolynomials->Null};
ParametrizePolynomial::variables="Polynomial must depend on all specified variables."
ParametrizePolynomial::polynomial="Input is not a polynomial in all (or specified) variables."
ParametrizePolynomial::Fpolynomials="FPolynomials must be a list of 3 polynomials {F1,F2,F3}, "<>
	"such that poly=u^2-(F2^2-4F1*F3) or the square root has the form Sqrt[F2^2-4F1*F3], and {F1,F2,F3} must not depend on 'u'."
ParametrizePolynomial::OutputVariables="OutputVariables must either be a list of the same length as the number of input variables or a symbol. Now using t or ParamT as output variable."
ParametrizePolynomial[poly_,OptionsPattern[]]:=Module[{hpoly,vs,points,z,pp,vv,sol,fd,ret,polyexpanded,rvs,pointsC, soll, out, tfree, outT, outt,
		variables, interntov, vtointern, ipoly, vvv, allcharts, allpoints, fpols, uv},
	(*Switch to intern variables*)
	(*v=Global`v;*)
	(*OptionValue[AllCharts]=True;*)
	allcharts=OptionValue[AllCharts]||OptionValue[MultipleSolutions];
	allpoints=OptionValue[AllPoints]||OptionValue[MultipleSolutions];
	variables=Variables[poly];

	vtointern=Table[variables[[i]]->vvv[i],{i,Length[variables]}];
	interntov=Table[vvv[i]->variables[[i]],{i,Length[variables]}];
	ipoly=poly/.vtointern;

	(*If no variables are specified by default all variables in the polynomials are taken as variables*)	
	vs=If[OptionValue[Variables]===Null,Variables[ipoly],OptionValue[Variables]/.vtointern];

	(*Assign output variables. OutputVariables can be a list or a symbol (say "s"). In the latter case the output variables are {s[1], s[2], ...}.
	If the specifaction is wrong, a warning is displayed and the default choice is used. The default choice is {t[1],t[2],...} if 
	none of them are defined differently and otherwise {ParamT[1],ParamT[2],...}. The length of "out" is one more element than input variables in case the GeneralT option is used.
	If for n input variables only n-1 output variables are specified, the n-th variable is by default ParamT[n]*)
	(*Internally this function uses the private variables 'outT' as the output variables to avoid conflicts with the input variables. Only in the last step they are replaced by 
	the output variables 'out'. This means the output variables may also be the same as the input variables*)
	outT=Array[outt,Length[vs]];
	out=Null;
	tfree=And@@Table[ToString[Global`t[i]]===("t["<>ToString[i]<>"]"),{i,Length[vs]}];
	If[OptionValue[OutputVariables]===Null,out=ParamT/@Append[Range[Length[vs]-1],0]/.If[tfree,ParamT->Global`t,{}]
		,
		If[Head[OptionValue[OutputVariables]]===Symbol,
			out=OptionValue[OutputVariables]/@Range[Length[vs]],
			If[Head[OptionValue[OutputVariables]]===List&&MemberQ[{Length[vs],Length[vs]-1},Length[OptionValue[OutputVariables]]],out=OptionValue[OutputVariables]]
		]
	];
	If[out===Null,Message[ParametrizePolynomial::OutputVariables]; out=ParamT/@Append[Range[Length[vs]-1],0]/.If[tfree,ParamT->Global`t,{}]];
	If[Length[out]==Length[vs]-1,out=Append[out,ParamT[0]/.If[tfree,ParamT->Global`t,{}]]];
	(*Expand polynomial in all variables and factorize the coefficients*)
	polyexpanded=MyCollect[ipoly,vs,Factor];
	(*Check if poly is really a polynomial in all variables*)
	If[!PolynomialQ[polyexpanded,vs],Message[ParametrizePolynomial::polynomial,vs];Return[{}]];
	(*Check if poly depends on all specified variables*)
	If[!SubsetQ[Variables[ipoly],vs],Message[ParametrizePolynomial::variables,vs];Return[{}]];
	hpoly=ProjectiveClosure[ipoly,z,Variables->vs];
	(*If polynomial is accidentally homogenous, z will still be included as a variable, but we have to make sure not 
	to choose a point, where all variables (except z, which can be arbitraty) are zero*)
	vs=Union[vs,{z}];

	(*points=DeleteCases[FindPoints[hpoly,Variables->vs],a_/;Union[a[[All,2]]]==={0}];*)
	(*Find singular points of multiplicity d-2*)
	pointsC=If[OptionValue[ForceFDecomposition]||OptionValue[FPolynomials]=!=Null,
		{},
		FindPoints[hpoly,Variables->vs]
	];
	If[Length[pointsC]==0,
		ret={},
		(*Set free parameters C[1],C[2],... if GeneralC option is not used*)
		If[OptionValue[GeneralC],
			points=pointsC;,
			points=Join@@Table[Quiet[Factor[pointsC[[i]]/.C[j]->1/.C[_]:>0],{Power::infy,Infinity::indet}],{i,Length[pointsC]},{j,Length[Cases[Variables[pointsC[[i,All,2]]],_C]]}];
		];
		(*Delete cases with infinity or inderminate values*)
		points=DeleteCases[points,a_/;!FreeQ[a[[All,2]],Infinity|ComplexInfinity|Indeterminate]];
		(*There might be cases where no solution is found unless GeneralC is set to True*)
		(*Delete duplicate solutions and solutions the non projective solutions at all variables zero.*)
		rvs=If[FreeQ[hpoly,z],DeleteCases[vs,z],vs];
		points=DeleteDuplicates[DeleteCases[points,a_/;Union[rvs/.a]==={0}]];
		If[Length[points]==0,ret={},		
			ret=Join@@Table[
				(*pp=If[OptionValue[GeneralC],point,point/.C[1]->1/.C[_]:>0];*)
				pp=point;
				(*Each non-zero variable can be used as a chart. If option AllCharts is True, all charts are used. 
				Otherwise only the last non-zero variable of the point*)
				(*vv: non-zero variables*)
				vv=pp[[DeleteCases[Position[pp[[All,2]],a_/;a=!=0,{1}][[All,1]],0],1]];
				(*In cases where g_{d-1}=0 by accident, there is no solution to the equations given by RationalParametrization*)
				sol=Table[soll=Solve[RationalParametrization[hpoly,pp,v,OutputVariables->outT]/.z->1,DeleteCases[vs,z]];
					If[Length[soll]!=1,Nothing,soll[[1]]],{v,If[allcharts,vv,{vv[[-1]]}]}]/.
						If[OptionValue[GeneralT],{},outT[[Length[vs]-1]]:>1]
				(*If[OptionValue[GeneralSolution],sol,sol/.t[Length[Variables]]\[RuleDelayed]1]*)
					,{point,If[allpoints,points,{points[[1]]}]}	
			];
		];
	];
	(*If no solution was found to this stage we try to apply the Theorem in appendix C of arxiv:1809.10983*)
	If[Length[ret]==0 && OptionValue[TryFDecomposition],
		DebugPrint["Try FDecomposition"];
		fd=If[OptionValue[FPolynomials]===Null,
			FindFDecomposition[ipoly,Variables->(OptionValue[Variables]/.vtointern)],
			fpols=OptionValue[FPolynomials]/.vtointern;
			If[Head[fpols]=!=List||Length[fpols]!=3||!(And@@(PolynomialQ[#,vs]&/@fpols)),Message[ParametrizePolynomial::Fpolynomials];Return[{}]];
			uv=Factor[ipoly+fpols[[2]]^2-4fpols[[1]]fpols[[3]]];
			If[MatchQ[uv,a_. b_^2/;(MemberQ[vs,b]&&FreeQ[a,Alternatives@@vs]&&FreeQ[fpols,b])], 
				{{PowerExpand[Sqrt[uv]],fpols[[2]],fpols[[1]],fpols[[3]]}}
				,
				Message[ParametrizePolynomial::Fpolynomials];
				{}
			]			
		];
		ret={};
		If[Length[fd]>0,
			Do[
				ret=Join[ret,RationalizeFDecomposition[f,Variables->(OptionValue[Variables]/.vtointern),
					GeneralC->OptionValue[GeneralC],GeneralT->OptionValue[GeneralT],
					AllCharts->allcharts,AllPoints->allpoints,MultipleSolutions->OptionValue[MultipleSolutions],OutputVariables->outT]];
				If[Length[ret]>0&&(!OptionValue[AllFDecompositions]),Break[]];
				,{f,fd}
			];
		];
	];

	(*Return 'ret' and replace internal output variables 'outT' by 'out'*)
	Table[MapThread[Rule,{ret[[i,All,1]],ret[[i,All,2]]/.MapThread[Rule,{outT,out}]}],{i,Length[ret]}]/.interntov
	
]


Options[RationalizeRoot]={Variables->Null,GeneralC->False,GeneralT->False,AllCharts->False,AllPoints->False,TryFDecomposition->True,
	AllFDecompositions->False, OutputVariables->Null,RootOutput->False,MultipleSolutions->False,FPolynomials->Null,ForceFDecomposition->False};
RationalizeRoot[pref_. Power[root_,exp_Rational],OptionsPattern[]]:=Module[{r,f,u,vs,res},
	r=Factor[root pref^(1/exp)];
	f=u^(1/exp)Denominator[r]-Numerator[r];
	vs=If[OptionValue[Variables]===Null,DeleteCases[Variables[f],u],OptionValue[Variables]];
	res=ParametrizePolynomial[f,Variables->Append[vs,u],GeneralC->OptionValue[GeneralC],GeneralT->OptionValue[GeneralT],
		AllCharts->OptionValue[AllCharts],AllPoints->OptionValue[AllPoints],TryFDecomposition->OptionValue[TryFDecomposition],
		AllFDecompositions->OptionValue[AllFDecompositions],OutputVariables->OptionValue[OutputVariables],MultipleSolutions->OptionValue[MultipleSolutions],
		FPolynomials->OptionValue[FPolynomials],ForceFDecomposition->OptionValue[ForceFDecomposition]
	];
	If[OptionValue[RootOutput],res/.u->pref Power[root,exp],DeleteCases[#,a_/;a[[1]]===u]&/@res]
]


(*This function expands "poly" and search for all possible decompositions of the form u^2-(F2^2-4F1 F3).
Returns a list of lists {{u,F2,F1,F3},...}, where the dots indicate further solutions.*)
Options[FindFDecomposition]={Variables->Null};
FindFDecomposition[poly_,OptionsPattern[]]:=Module[{u,vs,polyexp,termlist,ucands,polynew,listpairs,Fdecs},

	vs=If[OptionValue[Variables]===Null,Variables[poly],OptionValue[Variables]];
	(*Expands the polynomial as a sum of monomials of the variables "vs". The coefficients of the monomials
	may depend on further constant parameters and are factorized*)
	polyexp=MyCollect[poly,vs,Factor];
	termlist=If[Head[polyexp]===Plus,List@@polyexp,{polyexp}];
	DebugPrint["Length termlist ",Length[termlist]];
	(*If the polynomial has too many terms this function is very inefficient and is aborted*)
	If[Length[termlist]>20,DebugPrint["Polynomial too large. FDecomposition will not be searched"];Return[]];
	(*Search squared terms as candidates for "u^2"*)
	ucands=Cases[termlist,a_. b_^2/;(MemberQ[vs,b]&&FreeQ[a,Alternatives@@vs]&&Length[Position[termlist,b]]==1)];
	If[Length[ucands]==0,DebugPrint["No FDecomposition found"];Return[]];
	(*For every candidate "u" search for decompositions of the rest of the polynomial in terms of F2^2-4F1 F3 by considering
	all possible decomposition into two expressions*)
	DeleteDuplicates@(Join@@Table[
		polynew=-polyexp+uc;
		termlist=If[Head[polynew]===Plus,List@@polynew,{polynew}];
		(*List of pairs (a,b), where a is perfect square, and b is a list of factors of the rest of the polynomial*)
		listpairs=DeleteCases[{PowerExpand[Sqrt[Factor[Total[#]]]],(#[[1]]^#[[2]])&/@FactorList[Total[Complement[termlist,#]]]}&
			/@DeleteCases[Subsets[termlist],{}|termlist],a_/;!FreeQ[a,Power[b_,n_]/;!FreeQ[b,Alternatives@@vs]&&!IntegerQ[n]]];
		(*expand factors like {y^3} out to {y,y,y}*)
		listpairs=Replace[listpairs, {a_, {b1___, b2_^n_, b3___}} /; (IntegerQ[n] && n > 1) :> {a, {b1, Sequence @@ ConstantArray[b2, n],  b3}}, {1}];
		(*DebugPrint[{"Length listpairs ",Length[listpairs]}];*)
		Fdecs=Join@@Table[{2PowerExpand[Sqrt[Factor[uc]]],2listpairs[[i,1]],-Times@@#,Times@@ListComplement[listpairs[[i,2]],#]}&
			/@DeleteCases[Subsequences[listpairs[[i,2]]],{}|listpairs[[i,2]]],{i,Length[listpairs]}]
		,{uc,ucands}
	])
]

ListComplement[a_List, b_List] := Module[{aa, fp},
  aa = a;
  Do[
   fp = FirstPosition[aa, u, Null, {1}][[1]];
   aa = Delete[aa, fp]
   , {u, b}];
  aa
]

(*Takes as input a list of list of polynomials {{u,F2,F1,F3},...}, which is the output format of "FindFDecomposition" function.
Returns *)
Options[RationalizeFDecomposition]={Variables->Null,GeneralC->False,GeneralT->False,AllCharts->False,AllPoints->False,
	OutputVariables->Null,MultipleSolutions->False};
RationalizeFDecomposition[fdec_,OptionsPattern[]]:=Module[{vs,u,F1,F2,F3,uv,degs,rh,vdz,z},
	vs=If[OptionValue[Variables]===Null,Variables[fdec],OptionValue[Variables]];
	{u,F2,F1,F3}=Expand[{fdec[[1]],ProjectiveClosure[fdec[[2]],z,Variables->vs],
		ProjectiveClosure[fdec[[3]],z,Variables->vs],ProjectiveClosure[fdec[[4]],z,Variables->vs]}];
	uv=Intersection[Variables[u],vs];
	degs=Exponent[((SumToList/@{F1,F2,F3})[[All,1]])/.MapThread[Rule,{vs,ConstantArray[z,Length[vs]]}],z]+{2,1,0};
	degs=-degs+ConstantArray[Max[degs],Length[degs]];
	{F1,F2,F3}={F1,F2,F3}*(z^degs);
	(*If F1, F2, F3 accidentally do not depend on z, return no solution.*)
	If[FreeQ[{F1,F2,F3},z],DebugPrint["No z dependence in F1, F2, F3"]; Return[{}]];
	rh=ParametrizePolynomial[F1+F2+F3,Variables->Append[DeleteCases[vs,Alternatives@@Variables[fdec[[1]]]],z],
		GeneralC->OptionValue[GeneralC],GeneralT->OptionValue[GeneralT],
		AllCharts->OptionValue[AllCharts],AllPoints->OptionValue[AllPoints],TryFDecomposition->True,
		MultipleSolutions->OptionValue[MultipleSolutions],OutputVariables->OptionValue[OutputVariables]
	];
	Table[
		vdz=MapThread[Rule,{rs[[All,1]],rs[[All,1]]/z}];
		Join[{Factor@Solve[fdec[[1]]-(2(F3/.vdz) z+(F2/.vdz)/.rs)==0,uv][[1,1]]},
			MapThread[Rule,{DeleteCases[rs[[All,1]],z],DeleteCases[rs[[All,1]],z]/z/.rs}]]
		,{rs,rh}
	]
]


End[];
EndPackage[];
Print["RationalizeRoots: Marco Besier, Pascal Wasser, and Stefan Weinzierl (2019)"];


==> anc/RationalizeRoots.mpl <==
# ---------------------------------------------------------------------------------------------
#
#  RationalizeRoots.mpl: a Software Package for the Rationalization of Square Roots
#  Version 1.0.0
#
#  Copyright (C) 2019 Stefan Weinzierl
#
#  This program is free software: you can redistribute it and/or modify
#  it under the terms of the GNU General Public License as published by
#  the Free Software Foundation, either version 3 of the License, or
#  (at your option) any later version.
#
#  This program is distributed in the hope that it will be useful,
#  but WITHOUT ANY WARRANTY; without even the implied warranty of
#  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#  GNU General Public License for more details.
#
#  You should have received a copy of the GNU General Public License
#  along with this program.  If not, see <https://www.gnu.org/licenses/>.
#
# ---------------------------------------------------------------------------------------------
#
# This package defines routines for the rationalization of roots.
#
# ---------------------------------------------------------------------------------------------
#
# This package defines
#
#  RationalizeRoot(my_root, options)
#  ParametrizePolynomial(poly, options)
#
#  RationalizeRootProjective(poly,var_lst,new_var_lst, options)
#  RationalizeRootPoint(poly,var_lst,point_lst,new_var_lst, options)
#  FindPoints(poly,var_lst)
#
#  ParametrizeFDecomposition(poly,var_lst,new_var_lst, options)
#  FindFDecomposition(poly, var_lst)
#  RationalizeFDecomposition(F1,F2,F3,var_lst,new_var_lst,u0, options)
#  CheckFDegrees(poly,var_lst,F_lst)
#  GetF1F3(poly,var_lst)
#  GetDegMax(F1,F2,F3,var_lst)
#  CheckSquare(poly,var_lst)
#
#  ConvertSubsLstToPoint(var_lst,point_subs_lst, options)
#  ConvertProjectiveCoordinatesToAffineCoordinates(projective_lst)
#  ConvertAffinePolynomialToProjectivePolynomial(poly,var_lst)
#  ConvertAffinePolynomialToProjectivePolynomialOfDegree(poly,var_lst,deg)
#  SymbolFactory(base_name,lst_indices)
#  NextMultiIndex( current_index, upper_limit )
#
# ---------------------------------------------------------------------------------------------
#
# This package depends on
#
#  combinat
#
# ---------------------------------------------------------------------------------------------

with(combinat):

# ---------------------------------------------------------------------------------------------
#
# Input: my_root is of the form r1*sqrt(r2), where r1,r2 are rational functions
#
# Options: 
#
#  Variables          = []             the variables are deduced from the expression, all symbols are treated as variables
#                     = [x_1,...,x_n]  only the listed variables are treated as variables, all other occurring symbols are treated as parameters
#  OutputVariables    = []             the default choice t_1, t_2, ..., for the new variables is used
#                     = [y_1,...,y_n]  these are used as new variables
#                                      if GeneralT=true and OutputVariables non-empty, then OutputVariables should contain (n+1) variables [y_0,y_1,...,y_n]
#  MultipleSolutions  = true           multiple solutions returned
#                     = false          the first solution found is returned
#  GeneralC           = true           solutions may depend on free parameters C_1, C_2, ...
#                     = false          the value zero is substituted for all occurring free parameters
#  GeneralT           = true           rational parametrisation is given in terms of homogeneous projective coordinates
#                     = false          rational parametrisation is given in terms of affine coordinates
#  AllPoints          = true           multiple solutions returned, if multiple points of multiplicity (d-1) were found
#                     = false          the first solution found is returned
#  AllCharts          = true           all charts in projective space are searched for solutions
#                     = false          only the default chart is searched for solutions
#  TryFDecomposition  = true           if no rational parametrisation is found with the standard method, try in addition the FDecomposition function
#                     = false          do not use the FDecomposition function
#  AllFDecomposition  = true           multiple solutions from FDecomposition returned
#                     = false          the first solution found is returned
#  FPolynomials       = []             use a heuristic algorithm to find possible F-decompositions
#                     = [F1,F2,F3]     use this F-decomposition, where sqrt(poly)=sqrt(F2^2-4*F1*F3)
#  ForceFDecomposition= true           do not use the standard algorithm, use only the F-decomposition algorithm
#                       false          use first the standard algorithm
#
# Output: A a list of rational parametrisations as substitution lists [ [x_1 = f_1(y_1,...,y_n), ..., x_n = f_n(y_1,...,y_n)], ... ].
#         If MultipleSolutions=false the list contains one substitution list.
#         If no rational parametrisation is found, the empty list is returned.
#
RationalizeRoot := proc( my_root, { Variables::list              := [], 
                                    OutputVariables::list        := [], 
                                    MultipleSolutions::boolean   := false, 
                                    GeneralC::boolean            := false, 
                                    GeneralT::boolean            := false, 
                                    AllPoints::boolean           := true, 
                                    AllCharts::boolean           := true, 
                                    TryFDecomposition::boolean   := true, 
                                    AllFDecomposition::boolean   := true,
                                    FPolynomials::list           := [],
                                    ForceFDecomposition::boolean := false })

local my_u,poly,my_vars, my_sol;

# generate symbol for the root
my_u := SymbolFactory('_u',0);

# if Variables is non-empty, add new variable,
# otherwise the variables are figured out later
my_vars := Variables;
if ( my_vars <> [] ) then
 my_vars := [ my_u, op(my_vars) ];
end if;

# get the (affine) polynomial
poly := numer(normal(my_u^2 - my_root^2));

my_sol := ParametrizePolynomial(poly,  ':-Variables'           = my_vars, 
                                       ':-OutputVariables'     = OutputVariables, 
                                       ':-MultipleSolutions'   = MultipleSolutions, 
                                       ':-GeneralC'            = GeneralC, 
                                       ':-GeneralT'            = GeneralT, 
                                       ':-AllPoints'           = AllPoints, 
                                       ':-AllCharts'           = AllCharts, 
                                       ':-TryFDecomposition'   = TryFDecomposition, 
                                       ':-AllFDecomposition'   = AllFDecomposition,
                                       ':-FPolynomials'        = FPolynomials,
                                       ':-ForceFDecomposition' = ForceFDecomposition,
                                       ':-IsProjective'        = false, 
                                       ':-OutputRoot'          = false );

return my_sol;

end proc:

# ---------------------------------------------------------------------------------------------
#
# Input: poly is a (multi-variate) polynomial
#
# Options: 
#
#  Variables          = []             the variables are deduced from the expression, all symbols are treated as variables
#                     = [x_1,...,x_n]  only the listed variables are treated as variables, all other occurring symbols are treated as parameters
#  OutputVariables    = []             the default choice t_1, t_2, ..., for the new variables is used
#                     = [y_1,...,y_m]  these are used as new variables
#  MultipleSolutions  = true           multiple solutions returned
#                     = false          the first solution found is returned
#  GeneralC           = true           solutions may depend on free parameters C_1, C_2, ...
#                     = false          the value zero is substituted for all occurring free parameters
#  GeneralT           = true           rational parametrisation is given in terms of homogeneous projective coordinates
#                     = false          rational parametrisation is given in terms of affine coordinates
#  AllPoints          = true           multiple solutions returned, if multiple points of multiplicity (d-1) were found
#                     = false          the first solution found is returned
#  AllCharts          = true           all charts in projective space are searched for solutions
#                     = false          only the default chart is searched for solutions
#  TryFDecomposition  = true           if no rational parametrisation is found with the standard method, try in addition the FDecomposition function
#                     = false          do not use the FDecomposition function
#  AllFDecomposition  = true           multiple solutions from FDecomposition returned
#                     = false          the first solution found is returned
#  FPolynomials       = []             use a heuristic algorithm to find possible F-decompositions
#                     = [F1,F2,F3]     use this F-decomposition, where poly=u^2-F2^2+4*F1*F3
#  ForceFDecomposition= true           do not use the standard algorithm, use only the F-decomposition algorithm
#                       false          use first the standard algorithm
#  IsProjective       = true           poly is a polynomial in projective space
#                     = false          poly is a polynomial in affine space
#  OutputRoot         = true           output contains parametrisations for all variables
#                     = false          first variable is the named root, suppress output for this variable
#
# Output: A list of rational parametrisations as substitution lists [ [x_1 = f_1(y_1,...,y_m), ..., x_n = f_n(y_1,...,y_m)], ... ].
#         If MultipleSolutions=false the list contains one substitution list.
#         If no rational parametrisation is found, the empty list is returned.
#
ParametrizePolynomial := proc( poly, { Variables::list              := [], 
                                       OutputVariables::list        := [], 
                                       MultipleSolutions::boolean   := false, 
                                       GeneralC::boolean            := false, 
                                       GeneralT::boolean            := false, 
                                       AllPoints::boolean           := true, 
                                       AllCharts::boolean           := true, 
                                       TryFDecomposition::boolean   := true, 
                                       AllFDecomposition::boolean   := true, 
                                       FPolynomials::list           := [],
                                       ForceFDecomposition::boolean := false,
                                       IsProjective::boolean        := false, 
                                       OutputRoot::boolean          := true })

local my_vars, my_poly, my_u, n_var, my_new_vars, i1, my_sol, my_u2;

my_vars := Variables;
if ( my_vars = [] ) then
 my_vars := indets(poly);
end if;

if ( IsProjective = true ) then

 my_poly := poly;

else # affine polynomial

 # generate symbol for projective variable
 my_u := SymbolFactory('_u',1);

 # add additional variable to the end
 my_vars := [ op(my_vars), my_u ];

 my_poly := ConvertAffinePolynomialToProjectivePolynomial(poly,my_vars);

end if;

n_var := nops(my_vars);

my_new_vars := OutputVariables;
if ( OutputVariables = [] ) then
 for i1 from 1 to (n_var-2) do
  my_new_vars := [ op(my_new_vars), SymbolFactory('t',i1) ];
 end do;

 # add one variable
 if ( GeneralT = true ) then
  my_new_vars := [ SymbolFactory('t',0), op(my_new_vars)];
 end if;

end if;

my_sol := [];
if ( ForceFDecomposition=false ) then
 my_sol := RationalizeRootProjective(my_poly,my_vars,my_new_vars,
                                     ':-MultipleSolutions' = MultipleSolutions, 
                                     ':-GeneralC'          = GeneralC, 
                                     ':-GeneralT'          = GeneralT, 
                                     ':-AllPoints'         = AllPoints, 
                                     ':-AllCharts'         = AllCharts, 
                                     ':-IsProjective'      = IsProjective, 
                                     ':-OutputRoot'        = OutputRoot );
end if;

# try FDecomposition 
if ( (my_sol = []) and ( TryFDecomposition= true ) and ( IsProjective = false ) ) then
 
 # generate additional symbol
 my_u2 := SymbolFactory('_u',2);
 my_vars := [ op(1..(nops(my_vars)-1),my_vars), my_u2, op(nops(my_vars),my_vars) ];

 my_sol := ParametrizeFDecomposition(poly,my_vars,my_new_vars,
                                     ':-MultipleSolutions'  = MultipleSolutions, 
                                     ':-GeneralC'           = GeneralC, 
                                     ':-GeneralT'           = GeneralT, 
                                     ':-AllPoints'          = AllPoints, 
                                     ':-AllCharts'          = AllCharts, 
                                     ':-AllFDecomposition'  = AllFDecomposition,
                                     ':-FPolynomials'       = FPolynomials,
                                     ':-OutputRoot'         = OutputRoot );

end if;

return my_sol;

end proc:

# ---------------------------------------------------------------------------------------------
#
# Input: poly is a homogeneous polynomial in the variables given by the list var_lst = [x1,x2,...,xn], i.e. in projective space.
#        new_var_lst = [t1,...,t_{n-2}] is a list of (n-2) variables parametrising the rationalisation.
#
# Options: 
#
#  MultipleSolutions = true           multiple solutions returned
#                    = false          the first solution found is returned
#  GeneralC          = true           solutions may depend on free parameters C_1, C_2, ...
#                    = false          the value zero is substituted for all occurring free parameters
#  GeneralT          = true           rational parametrisation is given in terms of homogeneous projective coordinates
#                    = false          rational parametrisation is given in terms of affine coordinates
#  AllPoints         = true           multiple solutions returned, if multiple points of multiplicity (d-1) were found
#                    = false          the first solution found is returned
#  AllCharts         = true           all charts in projective space are searched for solutions
#                    = false          only the default chart is searched for solutions
#  IsProjective      = true           poly is a polynomial in projective space
#                    = false          poly is a polynomial in affine space
#  OutputRoot        = true           output contains parametrisations for all variables
#                    = false          first variable is the named root, suppress output for this variable
#
# Output: A list of rational parametrisations as substitution lists [ [x_1 = f_1(t_1,...,t_{n-2}), ..., x_n = f_n(t_1,...,t_{n-2})], ... ].
#         If MultipleSolutions=false the list contains one substitution list.
#         If no rational parametrisation is found, the empty list is returned.
#
# if IsProjective    = true  parametrisations for x_1,...,x_n are returned (projective case)
#                    = false parametrisations for x_1,...,x_{n-1} are returned (x_n=1, affine case)
#
# if OutputRoot      = true  (and IsProjective = false) parametrisations for x_1,x_2,x_3 ..., x_{n-1} are returned
#                    = false (and IsProjective = false) parametrisations for     x_2,x-3 ..., x_{n-1} are returned
#
RationalizeRootProjective := proc( poly, var_lst, new_var_lst,
                                   { MultipleSolutions::boolean := false, 
                                     GeneralC::boolean          := false, 
                                     GeneralT::boolean          := false, 
                                     AllPoints::boolean         := true, 
                                     AllCharts::boolean         := true, 
                                     IsProjective::boolean      := false, 
                                     OutputRoot::boolean        := true })

local n_var,my_sol,i1,j1,k1,my_poly,my_var_lst,my_subs_points,my_point,my_temp_sol,my_temp_proj_sol,my_temp_affine_sol,my_affine_sol,my_proj_sol;

n_var := nops(var_lst);

my_sol := [];

# loop over charts
for i1 from n_var by -1 to 1 do
 if ( AllCharts or (i1=n_var) ) then

  my_poly := subs( op(i1,var_lst)=1, poly);
  my_var_lst := [];
  for j1 from 1 to n_var do
   if ( j1 <> i1 ) then
    my_var_lst := [op(my_var_lst), op(j1,var_lst) ];
   end if;
  end do;

  # find points of multiplicity (deg-1)
  my_subs_points := FindPoints(my_poly,my_var_lst);

  for j1 from 1 to nops(my_subs_points) do
   if ( AllPoints or (j1=1) ) then

    my_point := ConvertSubsLstToPoint(my_var_lst,op(j1,my_subs_points), ':-GeneralC' = GeneralC);
    if ( my_point <> [] ) then
     my_temp_sol := RationalizeRootPoint(my_poly,my_var_lst,my_point,new_var_lst, ':-GeneralT' = GeneralT);
     my_temp_proj_sol := [];
     for k1 from 1 to n_var do
      if ( k1=i1 ) then
       my_temp_proj_sol := [ op(my_temp_proj_sol), 1 ];
      elif (k1<i1) then
       my_temp_proj_sol := [ op(my_temp_proj_sol), op(k1,my_temp_sol) ];
      else
       my_temp_proj_sol := [ op(my_temp_proj_sol), op(k1-1,my_temp_sol) ];
      end if;
     end do;

     # output
     if ( IsProjective = false ) then # affine polynomial

      if ( normal(op(n_var,my_temp_proj_sol)) <> 0 ) then
       my_temp_affine_sol := ConvertProjectiveCoordinatesToAffineCoordinates(my_temp_proj_sol);

       my_affine_sol := [];
       for k1 from 1 to (n_var-1) do
        my_affine_sol := [ op(my_affine_sol), op(k1,var_lst) = op(k1,my_temp_affine_sol) ];
       end do;

       if ( OutputRoot ) then

        if ( MultipleSolutions = false ) then
         return [my_affine_sol];
        end if;
        my_sol := [ op(my_sol), my_affine_sol ];

       else

        if ( MultipleSolutions = false ) then
         return [[ op(2..nops(my_affine_sol),my_affine_sol) ]];
        end if;
        my_sol := [ op(my_sol), [ op(2..nops(my_affine_sol),my_affine_sol) ] ];

       end if; # ( OutputRoot )
      end if; # ( normal(op(n_var,my_temp_proj_sol)) <> 0 )

     else # ( IsProjective = true ), projective polynomial

       my_proj_sol := [];
       for k1 from 1 to n_var do
        my_proj_sol := [ op(my_proj_sol), op(k1,var_lst) = op(k1,my_temp_proj_sol) ];
       end do;

      if ( MultipleSolutions = false ) then
       return [my_proj_sol];
      end if;
      my_sol := [ op(my_sol), my_proj_sol ];

     end if; # IsProjective

    end if; # ( my_point <> [] )
   end if; # ( AllPoints or (j1=1) )
  end do; # j1, loop over points

 end if; # ( AllCharts or (i1=n_var) )
end do; # i1, loop over charts

# remove identical entries
my_sol := [op({op(my_sol)})];

return my_sol;

end proc:

# ---------------------------------------------------------------------------------------------
#
# Input: poly is a polynomial in the variables given by the list var_lst=[x1,...,xn].
#        point_lst = [a1,...,an] is a point of multiplicity of (deg-1).
#        new_var_lst = [t2,...,t_n] is a list of (n-1) variables parametrising the rationalisation.
#                    if  GeneralT = true, new_var_lst = [t1,t2,...,t_n] is a list of n homogeneous variables
#
# Options: 
#
#  GeneralT = true           rational parametrisation is given in terms of homogeneous projective coordinates
#           = false          rational parametrisation is given in terms of affine coordinates
#
# Output: [phi1,...,phin], a rational parametrisation of the hypersurface according to eq.(54) of arXiv:1809.10983
#
RationalizeRootPoint := proc(poly,var_lst,point_lst,new_var_lst, {GeneralT::boolean := false})

local n_var,deg,temp_var_lst,subs_lst,i1,ll,g,gd,gdm1,sol_lst;

n_var := nops(var_lst);
deg := degree( expand(poly), {op(var_lst)});

if ( GeneralT = true ) then
 temp_var_lst := new_var_lst;
else
 temp_var_lst := [ 1, op(new_var_lst) ];
end if;

subs_lst := [];
for i1 from 1 to n_var do
 subs_lst := [ op(subs_lst), op(i1,var_lst) = ll*op(i1,temp_var_lst) + op(i1,point_lst) ];
end do;

g    := collect(subs(subs_lst,poly),ll);
gd   := coeff(g,ll,deg);
gdm1 := coeff(g,ll,deg-1);

sol_lst := [];

for i1 from 1 to n_var do
 sol_lst := [ op(sol_lst), -op(i1,temp_var_lst)*gdm1/gd + op(i1,point_lst) ];
end do;

return sol_lst;

end proc:

# ---------------------------------------------------------------------------------------------
#
# Input: poly is a polynomial in the variables given by the list var_lst.
#
# Output: A list of points of multiplicity (deg-1)
#
# Remark: We may assume that deg(poly)>=2.
#
FindPoints := proc(poly,var_lst)

local n_var,deg,eq_lst,my_degree,composition_lst,i1,temp_sublst,j1,diff_lst,my_sol_temp,my_sol;

n_var := nops(var_lst);
deg := degree( expand(poly), {op(var_lst)});

if (deg<2) then
 error "polynomial has degree %1", deg;
end if;

# set up equations up to degree (deg-2)
eq_lst := [];
for my_degree from 0 to (deg-2) do
 composition_lst := composition(my_degree+n_var, n_var);
 for i1 from 1 to nops(composition_lst) do
  temp_sublst := op(i1,composition_lst);
  diff_lst := [];
  for j1 from 1 to n_var do
   diff_lst := [ op(diff_lst), op(j1,var_lst)$(op(j1,temp_sublst)-1) ];
  end do;
  eq_lst := [ op(eq_lst), diff(poly,diff_lst) ];
 end do;
end do;

my_sol_temp := solve( eq_lst, var_lst);

# remove points of higher multiplicity
eq_lst := [];
my_degree := deg-1;
composition_lst := composition(my_degree+n_var, n_var);
for i1 from 1 to nops(composition_lst) do
 temp_sublst := op(i1,composition_lst);
 diff_lst := [];
 for j1 from 1 to n_var do
  diff_lst := [ op(diff_lst), op(j1,var_lst)$(op(j1,temp_sublst)-1) ];
 end do;
 eq_lst := [ op(eq_lst), diff(poly,diff_lst) ];
end do;

my_sol := [];
for i1 from 1 to nops(my_sol_temp) do
 if ( map(normal,subs(op(i1,my_sol_temp),eq_lst)) <> [seq(0, j1=1..n_var)] ) then
  my_sol := [ op(my_sol), op(i1,my_sol_temp) ];
 end if;
end do:

return my_sol;

end proc:

# ---------------------------------------------------------------------------------------------
#
# Rationalise u^2 - F2^2 + 4*F1*F3
# A rational parametrisation of F1+F2+F3 can be used to obtain a rational parametrisation of u^2-F2^2+4*F1*F3
#
# Options: 
#
#  MultipleSolutions  = true           multiple solutions returned
#                     = false          the first solution found is returned
#  GeneralC           = true           solutions may depend on free parameters C_1, C_2, ...
#                     = false          the value zero is substituted for all occurring free parameters
#  GeneralT           = true           rational parametrisation is given in terms of homogeneous projective coordinates
#                     = false          rational parametrisation is given in terms of affine coordinates
#  AllPoints          = true           multiple solutions returned, if multiple points of multiplicity (d-1) were found
#                     = false          the first solution found is returned
#  AllCharts          = true           all charts in projective space are searched for solutions
#                     = false          only the default chart is searched for solutions
#  AllFDecomposition  = true           multiple solutions from FDecomposition returned
#                     = false          the first solution found is returned
#  FPolynomials       = []             use a heuristic algorithm to find possible F-decompositions
#                     = [F1,F2,F3]     use this F-decomposition, where poly=u^2-F2^2+4*F1*F3
#  OutputRoot         = true           output contains parametrisations for all variables
#                     = false          first variable is the named root, suppress output for this variable
#
# Output: A list of rational parametrisations as substitution lists [ [x_1 = f_1(y_1,...,y_m), ..., x_n = f_n(y_1,...,y_m)], ... ].
#         If MultipleSolutions=false the list contains one substitution list.
#         If no rational parametrisation is found, the empty list is returned.
#
ParametrizeFDecomposition := proc(poly,var_lst,new_var_lst, 
                                  { MultipleSolutions::boolean := false, 
                                    GeneralC::boolean          := false, 
                                    GeneralT::boolean          := false, 
                                    AllPoints::boolean         := true, 
                                    AllCharts::boolean         := true, 
                                    AllFDecomposition::boolean := true, 
                                    FPolynomials::list         := [],
                                    OutputRoot::boolean        := true })

local n_var,kk,my_vars,my_vars1,my_vars2,my_poly,F_lst, i1,j1, my_sol, my_F1,my_F2,my_F3, my_temp_sol, deg_max;

n_var := nops(var_lst);

my_sol := [];

for kk from 1 to (n_var-2) do
 # check for variable u^2
 if ( (degree(expand(poly),{op(kk,var_lst)})=2) and (diff(poly,(op(kk,var_lst))$2)=2) and (coeff(collect(expand(poly),op(kk,var_lst)),op(kk,var_lst),1)=0) ) then

  # original polynomial is u^2 - F2^2 + 4*F1*F3, convert to F2^2 - 4*F1*F3
  my_poly  := subs( op(kk,var_lst)=0, -poly );
  my_vars  := [ op(1..(kk-1),var_lst), op((kk+1)..n_var,var_lst) ];
  my_vars1 := [op(1..(nops(my_vars)-1),my_vars)];
  my_vars2 := [op(1..(nops(my_vars)-2),my_vars)];

  if ( FPolynomials = [] ) then
   F_lst := FindFDecomposition(my_poly, my_vars1 );
  else
   my_F1 := op(1,FPolynomials);
   my_F2 := op(2,FPolynomials);
   my_F3 := op(3,FPolynomials);

   if ( expand( my_poly - my_F2^2 + 4*my_F1*my_F3 ) = 0 ) then
    deg_max := GetDegMax(my_F1,my_F2,my_F3,my_vars2);

    F_lst := [[ConvertAffinePolynomialToProjectivePolynomialOfDegree(my_F1,my_vars1,deg_max-2),
               ConvertAffinePolynomialToProjectivePolynomialOfDegree(my_F2,my_vars1,deg_max-1),
               ConvertAffinePolynomialToProjectivePolynomialOfDegree(my_F3,my_vars1,deg_max)]];
   else # wrong kk, sanity check failed
    F_lst := [];
   end if;

  end if; # not( FPolynomials = [] )

  for i1 from 1 to nops(F_lst) do
   if ( AllFDecomposition or (i1=1) ) then

    my_F1 := op(1,op(i1,F_lst));
    my_F2 := op(2,op(i1,F_lst));
    my_F3 := op(3,op(i1,F_lst));

    my_temp_sol := RationalizeFDecomposition(my_F1,my_F2,my_F3,my_vars,new_var_lst,op(kk,var_lst),
                                             ':-MultipleSolutions' = MultipleSolutions, 
                                             ':-GeneralC'          = GeneralC, 
                                             ':-GeneralT'          = GeneralT, 
                                             ':-AllPoints'         = AllPoints, 
                                             ':-AllCharts'         = AllCharts, 
                                             ':-OutputRoot'        = OutputRoot );

    if ( (MultipleSolutions=false) and (my_temp_sol <> [] ) ) then
     return my_temp_sol;
    end if;

    for j1 from 1 to nops(my_temp_sol) do
     my_sol := [ op(my_sol), op(j1,my_temp_sol) ]; 
    end do; # j1 

   end if; # ( AllFDecomposition or (i1=1) )
  end do; # i1

 end if; # check for u^2
end do; # kk

# remove identical entries
my_sol := [op({op(my_sol)})];

return my_sol;

end proc:

# ---------------------------------------------------------------------------------------------
#
# Input: poly is a polynomial in the first (n-1) variables given by the list var_lst = [x1,x2,...,xn].
#
# Output: A list of decompositions [ [F1_1,F2_1,F3_1], [F1_2,F2_2,F3_2], ...]
#         such that poly = F2^2 - 4*F1*F3 for xn=1
#         F1 is homogenous in [x1,x2,...,xn] of degree deg_max-2
#         F2 is homogenous in [x1,x2,...,xn] of degree deg_max-1
#         F3 is homogenous in [x1,x2,...,xn] of degree deg_max
#         In addition deg_max < deg(poly)
#
FindFDecomposition := proc(poly, var_lst)

local i1,deg,F_lst,my_res,my_F1,my_F2,my_F3,deg_max;

deg := degree( expand(poly), {op(var_lst)});

F_lst := GetF1F2F3(poly,var_lst);

my_res := [];

for i1 from 1 to nops(F_lst) do

 my_F1 := op(1,op(i1,F_lst));
 my_F2 := op(2,op(i1,F_lst));
 my_F3 := op(3,op(i1,F_lst));

 deg_max := GetDegMax(my_F1,my_F2,my_F3,var_lst);

 # require lower degree
 if ( deg_max < deg ) then
  my_res := [ op(my_res), [ ConvertAffinePolynomialToProjectivePolynomialOfDegree(my_F1,var_lst,deg_max-2),
                            ConvertAffinePolynomialToProjectivePolynomialOfDegree(my_F2,var_lst,deg_max-1),
                            ConvertAffinePolynomialToProjectivePolynomialOfDegree(my_F3,var_lst,deg_max)] ]; 
 end if;

end do;

return my_res;

end proc:

# ---------------------------------------------------------------------------------------------
#
# Input: F1, F2, F3 are homogeneous polynomial in the first (n-1) variables given by the list var_lst = [x1,x2,...,xn].
#        deg(F1) = deg_max-2
#        deg(F2) = deg_max-1
#        deg(F3) = deg_max
#        new_var_lst = [t1,...,t_{n-2}] is a list of (n-2) variables parametrising the rationalisation.
#
# Options: 
#
#  MultipleSolutions = true           multiple solutions returned
#                    = false          the first solution found is returned
#  GeneralC          = true           solutions may depend on free parameters C_1, C_2, ...
#                    = false          the value zero is substituted for all occurring free parameters
#  GeneralT          = true           rational parametrisation is given in terms of homogeneous projective coordinates
#                    = false          rational parametrisation is given in terms of affine coordinates
#  AllPoints         = true           multiple solutions returned, if multiple points of multiplicity (d-1) were found
#                    = false          the first solution found is returned
#  AllCharts         = true           all charts in projective space are searched for solutions
#                    = false          only the default chart is searched for solutions
#  OutputRoot        = true           output contains parametrisations for all variables
#                    = false          first variable is the named root, suppress output for this variable
#
RationalizeFDecomposition := proc(F1,F2,F3,var_lst,new_var_lst,u0,
                                  { MultipleSolutions::boolean := false, 
                                    GeneralC::boolean          := false, 
                                    GeneralT::boolean          := false, 
                                    AllPoints::boolean         := true, 
                                    AllCharts::boolean         := true,
                                    OutputRoot::boolean        := true })

local n_var,my_F,i1,j1,my_sol,my_W_sol,my_W_expr,my_V_expr,my_subs_lst;

n_var := nops(var_lst);

my_F := ConvertAffinePolynomialToProjectivePolynomial( F1+F2+F3, var_lst );

my_W_sol := RationalizeRootProjective(my_F,var_lst,new_var_lst,
                                      ':-MultipleSolutions' = MultipleSolutions, 
                                      ':-GeneralC'          = GeneralC, 
                                      ':-GeneralT'          = GeneralT, 
                                      ':-AllPoints'         = AllPoints, 
                                      ':-AllCharts'         = AllCharts, 
                                      ':-IsProjective'      = false, 
                                      ':-OutputRoot'        = true );

if ( my_W_sol = [] ) then
 return [];
end if;

my_sol := [];

for i1 from 1 to nops(my_W_sol) do

 my_W_expr := op(i1,my_W_sol);

 my_subs_lst := [];
 for j1 from 1 to (n_var-2) do
  my_subs_lst := [ op(my_subs_lst), op(j1,var_lst) = normal( subs(my_W_expr, op(j1,var_lst)/op(n_var-1,var_lst)) ) ];
 end do;
 my_subs_lst := [ op(my_subs_lst), op(n_var-1,var_lst) = 1 ];

 if ( OutputRoot ) then
  my_V_expr := [ u0 = normal( 2 * subs(my_subs_lst,F3) * subs(my_W_expr,op(n_var-1,var_lst)) + subs(my_subs_lst,F2) ) ];
 else
  my_V_expr := [];
 end if;

 my_V_expr := [ op(my_V_expr), op(1..(n_var-2),my_subs_lst) ]; 

 my_sol := [ op(my_sol), my_V_expr ];

 if ( MultipleSolutions=false ) then
  return [my_V_expr];
 end if;

end do; # i1

return my_sol;

end proc:

# ---------------------------------------------------------------------------------------------
#
# Input: poly is a polynomial in the variables given by var_lst
#
# Output: A list [ [F1_1,F2_1,F3_1], [F1_2,F2_2,F3_2], ...]
# such that
#  P = F2^2 - 4*F1*F3
#
GetF1F2F3 := proc(poly,var_lst)

local i1,my_poly,n_terms,my_seq,my_power_seq,my_res,my_subset_seq,part1,part2,sqrt_part1,my_F1F3_fact;

my_poly := expand(poly);

n_terms := nops(my_poly);

my_seq := [seq(i1,i1=1..n_terms)];

my_res := [];

my_power_seq := subsets(my_seq);
while ( not(my_power_seq[finished]) ) do

 my_subset_seq := my_power_seq[nextvalue]();
 part1 := 0;
 for i1 from 1 to nops(my_subset_seq) do
  part1 := part1 + op(op(i1,my_subset_seq),my_poly);
 end do;
 part2 := my_poly - part1;

 sqrt_part1 := CheckSquare(part1,var_lst);

 if ( (sqrt_part1 <> 0) or (part1 = 0) ) then

  my_F1F3_fact := GetF1F3(part2,var_lst);
  for i1 from 1 to nops(my_F1F3_fact) do
   my_res := [ op(my_res), [op(1,op(i1,my_F1F3_fact)), sqrt_part1, op(2,op(i1,my_F1F3_fact))] ]; 
  end do;

 end if; # ( (sqrt_part1 <> 0) or (part1 = 0) )

end do; # while ( not(my_power_seq[finished]) )


return my_res;

end proc:

# ---------------------------------------------------------------------------------------------
#
# Input: poly is a polynomial in the variables given by var_lst
#
# The routine returns a list of possible factorisations [ [F1_1,F3_1], [F1_1,F3_1], ...] (including trivial factorisations like F1=1)
# such that P = - 4*F1*F3
#
GetF1F3 := proc(poly,var_lst)

local my_content,my_poly,my_factor_lst,my_exp_lst,i1,j1,k,my_index,flag_counter,temp,res_lst,my_F1,my_F3;


my_content := content(poly,var_lst);

my_poly := factor(poly/my_content);

if ( type(my_poly,`*`) ) then
 my_factor_lst := [];
 my_exp_lst := [];
 for i1 from 1 to nops(my_poly) do 
  if ( type(op(i1,my_poly),`^`) ) then 
   my_factor_lst := [ op(my_factor_lst), op(1,op(i1,my_poly)) ];
   my_exp_lst := [ op(my_exp_lst), op(2,op(i1,my_poly)) ];
  else
   my_factor_lst := [ op(my_factor_lst), op(i1,my_poly) ];
   my_exp_lst := [ op(my_exp_lst), 1 ];
  end if
 end do;
elif ( type(my_poly,`*`) ) then
 my_factor_lst := [op(1,my_poly)];
 my_exp_lst := [op(2,my_poly)];
else
 my_factor_lst := [my_poly];
 my_exp_lst := [1];
end if;

k := nops(my_factor_lst);
my_index := [ seq(0,i1=1..k) ];
flag_counter := true;

res_lst := [];

while (flag_counter) do

 my_F1 := 1;
 my_F3 := 1;

 for i1 from 1 to k do
  my_F1 := my_F1 * ( op(i1,my_factor_lst) )^(op(i1,my_index));
  my_F3 := my_F3 * ( op(i1,my_factor_lst) )^(op(i1,my_exp_lst)-op(i1,my_index));
 end do;

 res_lst := [ op(res_lst), [my_content/(-4)*my_F1, my_F3] ];

 temp := NextMultiIndex( my_index, my_exp_lst );
 my_index := op(2,temp); 
 flag_counter := not(op(1,temp));
end do;

return res_lst;

end proc:

# ----------------------------------------------------------------------------
#
# F1,F2,F3 are polynomials in var_lst.
#
# The routine returns
#  max( deg(F3), deg(F2)+1, deg(F1)+2 )
#
GetDegMax := proc(F1,F2,F3,var_lst)

local deg_F1,deg_F2,deg_F3,deg_max;

deg_F1 := degree( expand(F1), {op(var_lst)});
deg_F2 := degree( expand(F2), {op(var_lst)});
deg_F3 := degree( expand(F3), {op(var_lst)});

deg_max := deg_F3;
if ( deg_F2 > deg_max-1 ) then
 deg_max := deg_F2 + 1;
end if;
if ( deg_F1 > deg_max-2 ) then
 deg_max := deg_F1 + 2;
end if;

return deg_max;

end proc:

# ---------------------------------------------------------------------------------------------
#
# Input: poly is a polynomial in the variables given by var_lst
#
# If poly is the square of another polynomial, this polynomial is returned.
# Otherwise, zero is returned.
#
CheckSquare := proc(poly,var_lst)

local res;

res := sqrt(poly,symbolic);

if ( type(res,polynom(anything,var_lst)) = false ) then
 return 0;
end if;

return res;

end proc:


# ---------------------------------------------------------------------------------------------
#
# Input: var_lst ist a list of variables, e.g. var_lst = [x1,x2,x3]
#        point_subs_lst ist a substitution list, e.g. point_subs_lst = [ x1=3, x2=7, x3=x3 ]
#
# Options: 
#
#  GeneralC          = true           solutions may depend on free parameters C_1, C_2, ...
#                    = false          the value zero is substituted for all occurring free parameters
#
# Ouput: A list of specific values for the variables, obtained by applying point_subs_lst to var_lst,
#        e.g. ConvertSubsLstToPoint([x1,x2,x3], [ x1=3, x2=7, x3=x3 ], GeneralC=true)  gives [3,7,C_3]
#             ConvertSubsLstToPoint([x1,x2,x3], [ x1=3, x2=7, x3=x3 ], GeneralC=false) gives [3,7,0]
#
ConvertSubsLstToPoint := proc(var_lst,point_subs_lst, {GeneralC::boolean := true})

local n_var,i1,point_lst,para_lst,flag_division_by_zero;

n_var := nops(var_lst);

point_lst := [];

for i1 from 1 to n_var do
 point_lst := [ op(point_lst), normal(subs(point_subs_lst,op(i1,var_lst))) ];
end do;

para_lst := [];
for i1 from 1 to n_var do
 if ( GeneralC ) then
  para_lst := [ op(para_lst), op(i1,var_lst) = SymbolFactory('C',i1) ];
 else
  para_lst := [ op(para_lst), op(i1,var_lst) = 0 ];
 end if;
end do;

# check for division by zero
flag_division_by_zero := false;
for i1 from 1 to n_var do
 if ( subs(para_lst,denom(op(i1,point_lst))) = 0 ) then
  flag_division_by_zero := true;
 end if;
end do;

# repeat with default value 1
if ( not GeneralC ) then
 para_lst := [];
 for i1 from 1 to n_var do
  para_lst := [ op(para_lst), op(i1,var_lst) = 1 ];
 end do;
end if;

# check again for division by zero
flag_division_by_zero := false;
for i1 from 1 to n_var do
 if ( subs(para_lst,denom(op(i1,point_lst))) = 0 ) then
  flag_division_by_zero := true;
 end if;
end do;

# give up
if ( flag_division_by_zero ) then
 return [];
end if;

return subs(para_lst,point_lst);

end proc:

# ---------------------------------------------------------------------------------------------
#
# Input: A point in projective space projective_lst = [ x1, x2, ..., xn ]
#
# Output: A point in the affine chart xn=1, i.e. [ x1/xn, x2/xn, ..., x_{n-1}/xn ]
#
ConvertProjectiveCoordinatesToAffineCoordinates := proc(projective_lst)

local n_var,i1,xn,affine_lst:

n_var := nops(projective_lst);

xn := op(n_var,projective_lst);

if ( xn=0 ) then
 error "cannot convert to standard affine coordinates";
end if;

affine_lst := [];

for i1 from 1 to (n_var-1) do
 affine_lst := [ op(affine_lst), op(i1,projective_lst)/xn ];
end do:

return affine_lst;

end proc:

# ----------------------------------------------------------------------------
#
# Input: poly is a polynomial in the first (n-1) variables of the list var_lst = [x1,x2,...,xn].
#
# Output: A homogeneous polynomial in the n variables [x1,x2,...,xn].
#
ConvertAffinePolynomialToProjectivePolynomial := proc(poly,var_lst)

local n_var,var_set,deg,my_poly_in,my_poly_out,i1,temp;

n_var := nops(var_lst);
var_set := {op(var_lst)};

my_poly_in := expand(poly);
my_poly_out := 0;

deg := degree( my_poly_in, var_set);

if ( type(my_poly_in,`+`) = false ) then
 return my_poly_in;
end if;

for i1 from 1 to nops(my_poly_in) do
 temp := op(i1,my_poly_in);
 my_poly_out := my_poly_out + temp * (op(n_var,var_lst))^(deg-degree(temp,var_set));
end do;

return my_poly_out;

end proc:

# ----------------------------------------------------------------------------
#
# Input: poly is a polynomial in the first (n-1) variables of the list var_lst = [x1,x2,...,xn].
#
# Output: A homogeneous polynomial of degree deg in the n variables [x1,x2,...,xn].
#
ConvertAffinePolynomialToProjectivePolynomialOfDegree := proc(poly,var_lst,deg)

local n_var,var_set,my_poly_in,my_poly_out,i1,temp;

n_var := nops(var_lst);
var_set := {op(var_lst)};

my_poly_in := expand(poly);
my_poly_out := 0;

if ( type(my_poly_in,`+`) = false ) then
 return my_poly_in * (op(n_var,var_lst))^(deg-degree(my_poly_in,var_set));
end if;

for i1 from 1 to nops(my_poly_in) do
 temp := op(i1,my_poly_in);
 my_poly_out := my_poly_out + temp * (op(n_var,var_lst))^(deg-degree(temp,var_set));
end do;

return my_poly_out;

end proc:

# ----------------------------------------------------------------------------
#
# This routine returns a symbol name.
# For example, SymbolFactory(c,[1,2,3])
# returns c_1_2_3.
#
# This works also with an atom:
# For example SymbolFactory(c,1)
# returns c_1.

SymbolFactory := proc(base_name,lst_indices)

local i1, temp;

temp := base_name;
for i1 from 1 to nops(lst_indices) do
 temp := cat(temp,"_",op(i1,lst_indices));
end do;

return convert(temp,symbol);
end proc:

# ----------------------------------------------------------------------------
#
# current_index = [ i1, i2, ..., ik ] is a multi-index.
# upper_limit = [ i1_max, i2_max, ..., ik_max ] defines the upper limit.
#
# The entries of current_index satisfy 0 <= ij <= ij_max
#
# The routine increases the counter by one (starting with i1) and returns 
# the carry_flag and the new value of the counter.
#
NextMultiIndex := proc( current_index, upper_limit )

local k,new_index,carry_flag,i1;

k := nops(current_index);

carry_flag := true;

new_index := [];

for i1 from 1 to k do
 if ( carry_flag = false ) then
   new_index := [ op(new_index), op(i1,current_index) ];
 else
  if ( op(i1,current_index) = op(i1,upper_limit) ) then
   new_index := [ op(new_index), 0 ]; # carry_flag remains to be set
  else
   new_index := [ op(new_index), op(i1,current_index)+1 ];
   carry_flag := false;
  end if;
 end if;
end do;

return [carry_flag,new_index];

end proc:


